RMS: Redundancy-Minimizing Point Cloud Sampling for Real-Time Pose Estimation

The typical point cloud sampling methods used in state estimation for mobile robots preserve a high level of point redundancy. This redundancy unnecessarily slows down the estimation pipeline and may cause drift under real-time constraints. Such undue latency becomes a bottleneck for resource-constrained robots (especially UAVs), requiring minimal delay for agile and accurate operation. We propose a novel, deterministic, uninformed, and single-parameter point cloud sampling method named RMS that minimizes redundancy within a 3D point cloud. In contrast to the state of the art, RMS balances the translation-space observability by leveraging the fact that linear and planar surfaces inherently exhibit high redundancy propagated into iterative estimation pipelines. We define the concept of gradient flow, quantifying the local surface underlying a point. We also show that maximizing the entropy of the gradient flow minimizes point redundancy for robot ego-motion estimation. We integrate RMS into the point-based KISS-ICP and feature-based LOAM odometry pipelines and evaluate experimentally on KITTI, Hilti-Oxford, and custom datasets from multirotor UAVs. The experiments demonstrate that RMS outperforms state-of-the-art methods in speed, compression, and accuracy in well-conditioned as well as in geometrically-degenerated settings.

==> data/convergence_analysis/011_sim_x_icp_1/dataToCsv.py <==
#!/usr/bin/python

import sys, os
import numpy as np
import matplotlib.pyplot as plt
import math

# # #{ rotateVecAroundZAxis()
def rotateVecAroundZAxis(vector, theta):

    return [ vector[0] * np.cos(theta) - vector[1] * np.sin(theta), vector[0] * np.sin(theta) + vector[1] * np.cos(theta), vector[2] ]

# # #}

# # #{ angleBetweenTwoVectors()
def angleBetweenTwoVectors(vector_a, vector_b):
    A = np.array(vector_a)
    B = np.array(vector_b)
    prod =  (A.dot(B) / (np.linalg.norm(A) * np.linalg.norm(B)) ) 
    if prod < -1 or prod > 1:
        print('error')
    return np.arccos(prod)
# # #}

# # #{ quat2rpy()
def quat2rpy(qx, qy, qz, qw):
    roll  = np.arctan2(2.0*(qy*qz + qw*qx), qw*qw - qx*qx - qy*qy + qz*qz)
    pitch = np.arcsin(-2.0*(qx*qz - qw*qy))
    yaw   = np.arctan2(2.0*(qx*qy + qw*qz), qw*qw + qx*qx - qy*qy - qz*qz)
    return (roll, pitch, yaw)
# # #}

# # #{ lineToInts()
def lineToInts(line):
    return [int(i) for i in line.split(' ') if len(i) > 0]
# # #}

# # #{ lineToFloats()
def lineToFloats(line):
    line = line.replace('\n', '')
    return [float(i) for i in line.split(' ') if len(i) > 0]
# # #}

# # #{ loadFile()
def loadFile(filename):
    out = {}
    out['timestamp'] = []
    out['estimate']  = []

    out['timing/runtime'] = []
    out['timing/preproc'] = []
    out['timing/vox']     = []
    out['timing/norm_est']     = []
    out['timing/noise']   = []
    out['timing/pca']     = []
    out['timing/sel']     = []
    out['timing/reg']     = []
    out['timing/avg']     = []

    out['counts/in']      = []
    out['counts/out']     = []
    out['counts/factors'] = []
    
    out['eigen/vectors']            = []
    out['eigen/values']            = []
    out['eigen/values/normalized'] = []

    out['icp/iterations'] = []
    out['icp/runtime']    = []

    lines = []
    with open(filename, 'r') as f:
        lines = f.readlines()

    for i in range(len(lines)):

        # Find '#'
        if not lines[i].startswith('#'):
            continue
        # '#' is index 0

        # Parse TIME
        x = lineToFloats(lines[i + 1])
        out['timestamp'].append(x[1])
        
        # Parse ESTIMATE
        x = lineToFloats(lines[i + 2])
        out['estimate'].append(x)

        # Parse TIMING
        x = lineToFloats(lines[i + 3])
        out['timing/runtime'].append(x[0])
        out['timing/preproc'].append(x[1])
        out['timing/noise'].append(x[2])
        out['timing/vox'].append(x[3])
        out['timing/pca'].append(x[4])
        out['timing/sel'].append(x[5])
        if 'NORMAL' in filename or 'COVARIANCE' in filename:
            out['timing/norm_est'].append(x[6])
            out['timing/reg'].append(x[7])
            out['timing/avg'].append(x[8])
        else:
            out['timing/norm_est'].append(0)
            out['timing/reg'].append(x[6])
            out['timing/avg'].append(x[7])

        # Parse COUNTS
        x = lineToFloats(lines[i + 4])
        out['counts/in'].append(int(x[0]))
        out['counts/out'].append(int(x[1]))
        out['counts/factors'].append(int(x[7]))

        # Parse EIGEN
        eigenvectors     = []
        eigenvalues      = []
        eigenvalues_norm = []
        for e in range(6):
            x = lineToFloats(lines[i + 5 + e])
            eigenvectors.append( x[3:6] )
            eigenvalues.append(x[6])
            eigenvalues_norm.append(x[7])

        out['eigen/vectors'].append(eigenvectors)
        out['eigen/values'].append(eigenvalues)
        out['eigen/values/normalized'].append(eigenvalues_norm)

        # Parse ICP
        x = lineToFloats(lines[i + 11])
        out['icp/iterations'].append(int(x[0]))
        out['icp/runtime'].append(x[1])

    return out
# # #}

# # #{ getValueList()
def getValueList(data, keys):
    if type(keys) == str:
        dato = data[keys]
        return len(dato), dato

    lst = tuple([data[key] for key in keys])
    N   = len(lst[-1])
    return N, lst
# # #}

# # #{ getStatistics()
def getStatistics(data, stats, key):
    # t_max_reg, t_avg_reg = getStatistics(data, ('max', 'avg'), 'timing/reg')
    dato = data[key]
    out  = []

    for stat in stats:
        if stat == 'max':
            out.append(np.max(dato))
        elif stat == 'avg':
            out.append(np.mean(dato))

    return tuple(out)
# # #}

# # #{ getAvgRatio()
def getAvgRatio(num, den, to_int=True):
    avg_ratio = 100.0 * np.average([num[i] / den[i] for i in range(len(num))])
    if to_int:
        try:
            return int(avg_ratio)
        except:
            return 0
    return avg_ratio
# # #}

# # #{ movingAverage()
def movingAverage(arr, window_size=7):
    # Window size of 21 means 10 samples to the past and 10 samples to the future, i.e., 1 s at 10 Hz
    if window_size % 2 == 0:
        print('ERROR in movingAverage(): window size has to be odd.')
        quit()
    step = window_size // 2
    moving_averages = []
    for i in range(len(arr)):
        window = arr[max(0, i - step) : min(len(arr), i + step + 1)]
        moving_averages.append(sum(window) / len(window))
    return moving_averages
# # #}

# # #{ plotData()
def plotData(data, save=False):
    N_total, (ts, t_run, t_pre, t_sel, t_reg, t_vox, c_in, c_out, e_vecs, e_vals, e_vals_norm, icp_iter, est) =\
        getValueList(data, ('timestamp', 'timing/runtime', 'timing/preproc', 'timing/sel', 'timing/reg', 'timing/vox', 'counts/in', 'counts/out', 'eigen/vectors', 'eigen/values', 'eigen/values/normalized', 'icp/iterations', 'estimate'))
    ts = [x - ts[0] for x in ts]

    rpy = np.array([quat2rpy(*est[i][3:]) for i in range(len(est))])

    compression = [100.0 * (1.0 - c_out[i] / c_in[i]) for i in range(len(ts))]

    t_max, t_avg         = getStatistics(data, ('max', 'avg'), 'timing/runtime')
    t_max_pre, t_avg_pre = getStatistics(data, ('max', 'avg'), 'timing/preproc')
    t_max_vox, t_avg_vox = getStatistics(data, ('max', 'avg'), 'timing/vox')
    t_max_sel, t_avg_sel = getStatistics(data, ('max', 'avg'), 'timing/sel')
    t_max_reg, t_avg_reg = getStatistics(data, ('max', 'avg'), 'timing/reg')

    fig, (ax1, ax2, ax3, ax4, ax5) = plt.subplots(5)
    fig.set_size_inches(20, 10)

    ax1.plot(ts, movingAverage(t_run), label='Total (avg: {:.1f}, max: {:.1f})'.format(t_avg, t_max), color='black')
    ax1.plot(ts, movingAverage(t_pre), label='Preprocessing (avg: {:.1f}, max: {:.1f})'.format(t_avg_pre, t_max_pre), color='pink')
    ax1.plot(ts, movingAverage(t_vox), label='Voxelization (avg: {:.1f}, max: {:.1f})'.format(t_avg_vox, t_max_vox), color='orange')
    ax1.plot(ts, movingAverage(t_sel), label='Sampling (avg: {:.1f}, max: {:.1f})'.format(t_avg_sel, t_max_sel), color='red')
    ax1.plot(ts, movingAverage(t_reg), label='Registration (avg: {:.1f}, max: {:.1f})'.format(t_avg_reg, t_max_reg), color='blue')
    ax1.tick_params('x', labelbottom=False) # make these tick labels invisible
    ax1.set_ylabel('time (ms)')
    ax1.grid()
    ax1.legend(ncol=5)

    comp_max, comp_avg = np.max(compression), np.mean(compression)
    ax2.plot(ts, compression, label='avg: {:.1f}, max: {:.1f}'.format(comp_avg, comp_max), color='k')
    ax2.set_ylabel('compression rate (%)')
    ax2.tick_params('x', labelbottom=False) # make these tick labels invisible
    ax2.grid()
    ax2.legend()

    axes = ('x', 'y', 'z')
    colors = ('r', 'g', 'b')
    max_val, max_val_norm = 0.0, 0.0
    for i in range(len(axes)):
        vals      = [0] + [vec[3+i] for vec in e_vals[1:]]
        vals_norm = [0] + [vec[3+i] for vec in e_vals_norm[1:]]
        max_val      = max(max_val, np.max(vals))
        max_val_norm = max(max_val_norm, np.max(vals_norm))
#     ax3.plot(ts, vals, label=axes[i], color=colors[i])
# ax3.set_ylabel('Eigen values (-)')
# ax3.set_xlabel('time (s)')
# ax3.grid()
# ax3.legend()

    # for i in range(len(ts)):
    # #     for j in range(6):
    # #         e_vals_norm[i][j] = e_vals_norm[i][j] / c_out[i]

    #     theta = angleBetweenTwoVectors(e_vecs[i][3][0:2], [1, 0])
    #     # e_vec_x = e_vecs[i][3]
    #     # theta   = np.arctan2(e_vec_x[1], e_vec_x[0])
    #     rot_vec = rotateVecAroundZAxis(e_vecs[i][3], theta)
    #     if abs(rot_vec[1]) > 0.5:
    #         rot_vec = rotateVecAroundZAxis(rot_vec, np.pi/2)
    #     print(theta, e_vecs[i][3], rot_vec)

    #     e_vals_norm_rot = rotateVecAroundZAxis(e_vals_norm[i][3:], theta)
    #     e_vals_norm[i][3] = e_vals_norm_rot[0]
    #     e_vals_norm[i][4] = e_vals_norm_rot[1]
    #     e_vals_norm[i][5] = e_vals_norm_rot[2]

    # print(len(e_vals_norm), len(rpy))
    for i in range(len(axes)):
        # vals      = [vec[3+i] / max_val for vec in e_vals]
        # vals_norm = [vec[3+i] / max_val_norm for vec in e_vals_norm]
        # vals      = [vec[3+i] / max_val for vec in e_vals]
        vals_norm = [vec[3+i] for vec in e_vals_norm]
        # vals_norm = [rotateVecAroundZAxis(e_vals_norm[j][3+i], rpy[j][2]) for j in range(len(e_vals_norm))]
        # ax3.plot(ts, vals, label=axes[i], color=colors[i], linestyle='dashed')
        ax3.plot(ts, vals_norm, label=axes[i] + ' (per point)', color=colors[i])
# ax3.set_yticks([0, 50, 100, 150, 200])
# ax3.set_ylim([0, 150])

    ax3.set_ylabel('Eigen values (-)')
    ax3.set_xlabel('time (s)')
    ax3.grid()
    ax3.legend()

    iter_max, iter_avg = getStatistics(data, ('max', 'avg'), 'icp/iterations')
    ax4.plot(ts, movingAverage(icp_iter), label='avg: {:.1f}, max: {:.1f}'.format(iter_avg, iter_max), color='red')
    ax4.set_ylabel('iterations (-)')
    ax4.set_xlabel('time (s)')
    ax4.grid()
    ax4.legend()

    ax5.plot(ts, rpy[:, 0], label='roll', color='red')
    ax5.plot(ts, rpy[:, 1], label='pitch', color='green')
    ax5.plot(ts, rpy[:, 2], label='yaw', color='blue')
    ax5.set_ylabel('euler angles (rad)')
    ax5.set_xlabel('time (s)')
    ax5.grid()
    ax5.legend()

    plt.draw()
    if save:
        plt.savefig(os.path.join(absdir, '00_output.png'), bbox_inches='tight', dpi=200)
    plt.show(True)
# # #}

def f2s(num, precision=2):
    if type(num) == str:
        return num
    return '%.{0}f'.format(precision) % num

def i2s(num):
    return str(num)

def saveData(filename, data):
    header = 'ts x y z t t_sel t_reg compr e_x e_y e_z icp_iter' + '\n'

    t_mov = movingAverage(data['timing/runtime'])

    with open(filename, 'w') as f:
        f.write(header)
        for i in range(len(data['timestamp'])):

            ts = data['timestamp'][i]
            x  = data['estimate'][i][0]
            y  = data['estimate'][i][1]
            z  = data['estimate'][i][2]
            t, t_sel, t_reg = t_mov[i], data['timing/sel'][i], data['timing/reg'][i]

            c_out = data['counts/out'][i]
            compr = 100.0 * (1.0 - c_out / data['counts/in'][i])

            # e_vals = data['eigen/values'][i]
            # e_x, e_y, e_z = e_vals[3] / c_out, e_vals[4] / c_out, e_vals[5] / c_out
            e_vals = data['eigen/values/normalized'][i]
            e_x, e_y, e_z = e_vals[3], e_vals[4], e_vals[5]

            icp_iter = data['icp/iterations'][i]
            
            write_row = ' '.join([f2s(ts, 3), f2s(x, 3), f2s(y, 3), f2s(z, 3), f2s(t), f2s(t_sel), f2s(t_reg), f2s(compr), f2s(e_x), f2s(e_y), f2s(e_z), i2s(icp_iter)])
            write_row = write_row + '\n'

            f.write(write_row)

def saveRuntimeData(filename, data_van, data_ns, data_covs, data_rise):
    # header = 'vanilla risd_13 risd14' + '\n'
    header = 'method avg_proc max_proc avg_vox max_vox avg_norm_est max_norm_est avg_sel max_sel avg_reg max_reg avg_tot max_tot' + '\n'
# run uav2 uav5 uav6 uav7 uav8 total
# 1a 0 3 4 3 1 11

    with open(filename, 'w') as f:
        f.write(header)

        for meth, data in [('vanilla', data_van), ('normal_sampling', data_ns), ('rise', data_rise), ('covs', data_covs)]:
            wrt = [meth]

            for t in ['timing/preproc', 'timing/vox', 'timing/norm_est', 'timing/sel', 'timing/reg', 'timing/runtime']:
                t_max, t_avg = getStatistics(data, ('max', 'avg'), t)
                wrt.append(t_avg)
                wrt.append(t_max)

            wrt = [f2s(w) for w in wrt]
            wrt = ' '.join(wrt) + '\n'

            f.write(wrt)
        
####################################################

# load
data_van = loadFile("VOXELIZATION.log")
data_ns  = loadFile("NORMAL_SAMPLING.log")
data_rise  = loadFile("RISE.log")
data_covs  = loadFile("COVARIANCE_SAMPLING.log")

# correct timestamps
t_min = data_van['timestamp'][0]
for i in range(len(data_van['timestamp'])):
    data_van['timestamp'][i] -= t_min
for i in range(len(data_ns['timestamp'])):
    data_ns['timestamp'][i] -= t_min
for i in range(len(data_rise['timestamp'])):
    data_rise['timestamp'][i] -= t_min
for i in range(len(data_covs['timestamp'])):
    data_covs['timestamp'][i] -= t_min

i = 0
labels = ['vanilla', 'ns', 'rms', 'covs']
for dato in [data_van, data_ns, data_rise, data_covs]:
    e_z = np.array(dato['eigen/values/normalized'][1:])
    print('z-axis eigen value of ', labels[i], ': ', np.mean(e_z, axis=0)[5])
    i+=1

# save
saveData('VOXELIZATION.csv', data_van)
saveData('NORMAL_SAMPLING.csv', data_ns)
saveData('COVARIANCE_SAMPLING.csv', data_covs)
saveData('RISE.csv', data_rise)

saveRuntimeData('runtime_data.csv', data_van, data_ns, data_covs, data_rise)

# plotData(data_covs)
# plotData(data_rise)


==> data/convergence_analysis/analyse.py <==
#!/usr/bin/python
import matplotlib.pyplot as plt
import numpy as np

# TIMING: runtime preproc noise pca sel reg avg
# COUNTS: in out compression sel_vox amb_vox sel amb factors
# EIGENSPACE: v_x v_y v_z v_rx v_ry v_rz value norm_value
# ICP: iterations runtime 

# # #{ lineToInts()
def lineToInts(line):
    return [int(i) for i in line.split(' ') if len(i) > 0]
# # #}

# # #{ lineToFloats()
def lineToFloats(line):
    return [float(i) for i in line.split(' ') if len(i) > 0]
# # #}

# # #{ smoothen()
def smoothen(array, filter_size=9):
    return np.convolve(array, np.ones(filter_size)/filter_size, mode='same')
# # #}

# # #{ loadFile()
def loadFile(filename):
    out = {}
    out['timestamp']           = []
    out['runtime']             = []
    out['compression']         = []
    out['eigen/rx/value']  = []
    out['eigen/ry/value']  = []
    out['eigen/rz/value']  = []
    out['eigen/rx/norm_value'] = []
    out['eigen/ry/norm_value'] = []
    out['eigen/rz/norm_value'] = []
    out['icp/iters']           = []
    out['icp/runtime']         = []

    lines = []
    with open(filename, 'r') as f:
        lines = f.readlines()

    for i in range(len(lines)):

        # Find '#'
        if not lines[i].startswith('#'):
            continue

        # Parse '#'
        x = lineToFloats(lines[i + 1])
        out['timestamp'].append(x[1])

        # Parse TIMING
        x = lineToFloats(lines[i + 2])
        out['runtime'].append(x[0])

        # Parse COUNTS
        x = lineToFloats(lines[i + 3])
        out['compression'].append(x[2])

        # Parse EIGENSPACE
        x = lineToFloats(lines[i + 7])
        out['eigen/rx/value'].append(x[6])
        out['eigen/rx/norm_value'].append(x[7])
        x = lineToFloats(lines[i + 8])
        out['eigen/ry/value'].append(x[6])
        out['eigen/ry/norm_value'].append(x[7])
        x = lineToFloats(lines[i + 9])
        out['eigen/rz/value'].append(x[6])
        out['eigen/rz/norm_value'].append(x[7])

        # Parse ICP
        x = lineToFloats(lines[i + 10])
        out['icp/iters'].append(int(x[0]))
        out['icp/runtime'].append(x[1])

    out['compression'] = smoothen(out['compression'])
    out['runtime'] = smoothen(out['runtime'])
    out['icp/iters'] = smoothen(out['icp/iters'], 5)
    out['icp/runtime'] = smoothen(out['icp/runtime'])

    return out
# # #}

# # #{ plot()
def plot(ax, key, methods, labels, colors):
    for i in range(len(methods)):
        ax.plot(methods[i]['timestamp'], methods[i][key], label=labels[i], color=colors[i])
# # #}

color_icp  = 'blue'
color_rmov = 'red'
color_rmkv = 'green'

DIR  = '011_sim_x_icp_1/'
icp_40cm = loadFile(DIR + 'icp_40cm.log')
icp_60cm = loadFile(DIR + 'icp_60cm.log')
rm_60cm_2perc  = loadFile(DIR + 'redund_minim_60cm_2perc.log')
rm_60cm_1perc  = loadFile(DIR + 'redund_minim_60cm_1perc.log')
# rmov     = loadFile(DIR + 'redund_minim_ordered_vox.log')
# rmkv     = loadFile(DIR + 'redund_minim_kiss_vox.log')

# methods = [icp_40cm, icp_60cm, rm_60cm_2perc]
# labels  = ['Vanilla (0.4m)', 'Vanilla (0.6m)', 'Redundancy minimization (60 cm, 1%)']
# colors  = ['blue', 'green', 'red']

methods = [icp_60cm, rm_60cm_1perc, rm_60cm_2perc]
labels  = ['Vanilla (0.6m)', 'Redundancy minimization (60 cm, 1%)', 'Redundancy minimization (60 cm, 2%)']
colors  = ['blue', 'green', 'red']
# print(icp['icp/iters'])

fig, axs = plt.subplots(2, 2)
for tmp in axs:
    for ax in tmp:
        ax.set_xlabel('timestamp (s)')

axs[0, 0].set_ylabel('runtime (ms)')
plot(axs[0, 0], 'runtime', methods, labels, colors)
axs[0, 0].legend(loc='upper right', ncol=len(methods), fancybox=True, bbox_to_anchor=(1.0,1.1))

axs[0, 1].set_ylabel('compression rate (%)')
plot(axs[0, 1], 'compression', methods, labels, colors)

axs[1, 0].set_ylabel('ICP iterations (-)')
plot(axs[1, 0], 'icp/iters', methods, labels, colors)

axs[1, 1].set_ylabel('ICP runtime (ms)')
plot(axs[1, 1], 'icp/runtime', methods, labels, colors)

fig_e, axs_e = plt.subplots(6, 1)
for ax in axs_e:
    ax.set_xlabel('timestamp (s)')

axs_e[0].set_ylabel('rx (-)')
plot(axs_e[0], 'eigen/rx/value', methods, labels, colors)
axs_e[0].legend(loc='upper center', ncol=len(methods), fancybox=True, bbox_to_anchor=(0.5,1.3))

axs_e[1].set_ylabel('ry (-)')
plot(axs_e[1], 'eigen/ry/value', methods, labels, colors)

axs_e[2].set_ylabel('rz (-)')
plot(axs_e[2], 'eigen/rz/value', methods, labels, colors)

axs_e[3].set_ylabel('rx / factors (-)')
plot(axs_e[3], 'eigen/rx/norm_value', methods, labels, colors)

axs_e[4].set_ylabel('ry / factors (-)')
plot(axs_e[4], 'eigen/ry/norm_value', methods, labels, colors)

axs_e[5].set_ylabel('rz / factors (-)')
plot(axs_e[5], 'eigen/rz/norm_value', methods, labels, colors)

plt.show(True)


==> fig/convergence_analysis/plotTraj.py <==
#!/usr/bin/python3
#this script exports sequence of transparent figures of UAV positions ment for adding into some video

# import rospy
import sys, os
import numpy as np
import matplotlib.pyplot as plt
import os.path
import matplotlib.patheffects as pe
import matplotlib.ticker as ticker
from matplotlib import gridspec
import random, math

DIR = '../..//data/convergence_analysis/011_sim_x_icp_1'
SAVE_PATH = os.path.join('../high_res', 'convergence_analysis_traj.png')

A = {
    'name' : 'V40',
    'cloud' : None,
    'traj' : {'path' : os.path.join(DIR, 'VOXELIZATION.traj'), 'fg_color' : (0, 0, 0.9), 'bg_color' : (0, 0, 0.9), 'lw' : 1.0},
}

B = {
    'name' : 'V20+NS0.5',
    'cloud' : None,
    'traj' : {'path' : os.path.join(DIR, 'NORMAL_SAMPLING.traj'), 'fg_color' : (0.0, 0.7, 0.0), 'bg_color' : (0.0, 0.7, 0.0), 'lw' : 1.0},
}

C = {
    'name' : 'V20+RISE',
    'cloud' : None,
    'traj' : {'path' : os.path.join(DIR, 'RISE.traj'), 'fg_color' : (0.7, 0.0, 0.0), 'bg_color' : (0.7, 0.0, 0.0), 'lw' : 1.0},
}

D = {
    'name' : 'V40+CovS',
    'cloud' : None,
    'traj' : {'path' : os.path.join(DIR, 'COVARIANCE_SAMPLING.traj'), 'fg_color' : (1.0, 0.68, 0.0), 'bg_color' : (1.0, 0.68, 0.0), 'lw' : 1.0},
}

scan = {
    'name'  : 'Ground truth',
    'cloud' : {'path' : os.path.join(DIR, 'map.asc'), 'color' : 'black', 'alpha' : 0.6, 'ms' : 0.01, 'downsample_ratio' : 0.6},
    'traj'  : {'path' : os.path.join(DIR, 'gt.traj'), 'fg_color' : 'black', 'bg_color' : 'black', 'lw' : 1.3},
    'tf'    : [-2, -2, -0.2, -90], # x y z rot_z
}

# \definecolor{color_blue}{rgb}{0, 0, 0.9}
# \definecolor{color_red}{rgb}{0.7, 0, 0}
# \definecolor{color_green}{rgb}{0.0, 0.7, 0.0}
# \definecolor{color_purple}{rgb}{0.59, 0.12, 0.83}
# \definecolor{color_orange}{rgb}{1.0, 0.68, 0.0}

CLOUD_FILES = [scan, A, B, D, C]

# # #{ rotationMatrix()
def rotationMatrix(axis, theta):
    """
    Return the rotation matrix associated with counterclockwise rotation about
    the given axis by theta radians.
    """
    axis = np.asarray(axis)
    axis = axis / math.sqrt(np.dot(axis, axis))
    a = math.cos(theta / 2.0)
    b, c, d = -axis * math.sin(theta / 2.0)
    aa, bb, cc, dd = a * a, b * b, c * c, d * d
    bc, ad, ac, ab, bd, cd = b * c, a * d, a * c, a * b, b * d, c * d
    return np.array([[aa + bb - cc - dd, 2 * (bc + ad), 2 * (bd - ac)],
                     [2 * (bc - ad), aa + cc - bb - dd, 2 * (cd + ab)],
                     [2 * (bd + ac), 2 * (cd - ab), aa + dd - bb - cc]])
# # #}

# # #{ transformCloud()
def transformCloud(cloud_in, limits_in, tf):

    az = tf[3] * np.pi / 180.0 # azimuth in radians
    R = rotationMatrix([0, 0, 1], az)
    t = np.array(tf[:3])

    data = []
    for point in cloud_in:
        data.append(R.dot(point) + t)
    data = np.array(data, dtype=np.float64)

    limits = {}
    limits['min_x'] = min(data[:, 0])
    limits['max_x'] = max(data[:, 0])
    limits['min_y'] = min(data[:, 1])
    limits['max_y'] = max(data[:, 1])
    limits['min_z'] = min(data[:, 2])
    limits['max_z'] = max(data[:, 2])

    return data, limits
# # #}

# # #{ transformTraj()
def transformTraj(traj_in, tf):

    az = tf[3] * np.pi / 180.0 # azimuth in radians
    R = rotationMatrix([0, 0, 1], az)
    t = np.array(tf[:3])

    data = []
    for point in traj_in:
        data.append(R.dot(point) + t)
    data = np.array(data, dtype=np.float64)

    return data
# # #}

# # #{ read_cloud_xyz()
def read_cloud_xyz(info):
    if info is None:
        return None, None

    filepath = info['path']
    print("Reading XYZ cloud from path: {}".format(filepath))
    data = []
    with open(filepath, 'r') as f:
        
        for line in f.readlines():
            if not line.startswith('#') and not line.startswith('/'):
                line = line.split(' ') 
                data.append((line[0], line[1], line[2]))

    data = np.array(data, dtype=np.float64)

    if info['downsample_ratio'] is not None:
        count = data.shape[0]
        ratio = info['downsample_ratio']
        if ratio > 0 and ratio < 1:
            idx = random.sample(range(count), int(ratio * count))
            data = data[idx]
        print("- number of points: {:d}, after downsampling: {:d}".format(count, data.shape[0]))
    else:
        print("- number of points: {:d}".format(data.shape[0]))

    limits = {}
    limits['min_x'] = min(data[:, 0])
    limits['max_x'] = max(data[:, 0])
    limits['min_y'] = min(data[:, 1])
    limits['max_y'] = max(data[:, 1])
    limits['min_z'] = min(data[:, 2])
    limits['max_z'] = max(data[:, 2])

    print("- limits -> x: ({:2f}, {:2f}), y: ({:2f}, {:2f}), z: ({:2f}, {:2f})".format(limits['min_x'],  limits['max_x'], limits['min_y'], limits['max_y'], limits['min_z'], limits['max_z']))

    return data, limits
# # #}

# # #{ read_trajectory()
def read_trajectory(info):
    if not info:
        return None

    filepath = info['path']
    print("Reading XYZ trajectory from path: {}".format(filepath))
    traj = []
    with open(filepath, 'r') as f:
        for line in f.readlines():
            if not line.startswith('#') and not line.startswith('/'):
                line = line.split(' ') 
                traj.append((line[1], line[2], line[3]))

    traj = np.array(traj, dtype=np.float64)
    
    print("- number of samples: {:d}".format(traj.shape[0]))

    return traj
# # #}

# # #{ plot_cloud()
def plot_cloud(ax, y_idx, cloud, info):

    if cloud is not None:
        ax.scatter(cloud[:, 0], cloud[:, y_idx], color=info['color'], alpha=info['alpha'], marker='.', s=info['ms'])
    # ax.hexbin(cloud[:, 0], cloud[:, 1], color=info['color'], alpha=info['alpha'], gridsize=1000, mincnt=1)

# # #}

# # #{ plot_trajectory()
def plot_trajectory(ax, y_idx, traj, info):
    if traj is None:
        return

    # plt.scatter(traj[:, 0], traj[:, 1], color=color, alpha=1.0, marker='o', s=1.5)
    ax.plot(traj[:, 0], traj[:, y_idx], color=info['fg_color'], alpha=0.9, lw=info['lw'], path_effects=[pe.Stroke(linewidth=2*info['lw'], foreground=info['bg_color']), pe.Normal()])

# # #}

if __name__ == '__main__':

    for cloud_file in CLOUD_FILES:
        if cloud_file['cloud'] is not None:
            assert os.path.exists(cloud_file['cloud']['path']), 'Cloud at ({:s}) does not exist.'.format(cloud_file['cloud']['path'])
        if cloud_file['traj'] is not None:
            assert os.path.exists(cloud_file['traj']['path']), 'Trajectory at ({:s}) does not exist.'.format(cloud_file['traj']['path'])

    params = {
              'text.usetex' : True,
              'font.size' : 14,
              'font.family' : 'lmodern',
              # 'font.weight' : 'bold',
              # 'text.latex.unicode': True,
              }
    plt.rcParams.update(params) 

    fig    = plt.figure(figsize=(12, 4), dpi=600)
    spec   = gridspec.GridSpec(ncols=1, nrows=2, height_ratios=[1, 3.65])
    ax_ver = fig.add_subplot(spec[0])
    ax_hor = fig.add_subplot(spec[1], sharex=ax_ver)
    ax_ver.tick_params(axis='x', bottom=False, labelbottom=False)
    # ax_hor.yaxis.set_major_locator(ticker.MultipleLocator(40))

    ax_ver.grid(alpha=0.2)
    ax_hor.grid(alpha=0.2)
    # ax_hor.set_xlabel('x (m)')
    # ax_hor.set_ylabel('y (m)')
    # ax_ver.set_ylabel('z (m)')

    min_x = min_y = min_z = np.finfo(np.float).max
    max_x = max_y = max_z = np.finfo(np.float).min

    for i in range(len(CLOUD_FILES)):
        pc, limits = read_cloud_xyz(CLOUD_FILES[i]['cloud'])
        traj       = read_trajectory(CLOUD_FILES[i]['traj'])

        if 'tf' in CLOUD_FILES[i]:
            if pc is not None:
                pc, limits = transformCloud(pc, limits, CLOUD_FILES[i]['tf'])
            if traj is not None:
                traj = transformTraj(traj, CLOUD_FILES[i]['tf'])

        plot_cloud(ax_hor, 1, pc, CLOUD_FILES[i]['cloud'])
        plot_cloud(ax_ver, 2, pc, CLOUD_FILES[i]['cloud'])
        plot_trajectory(ax_hor, 1, traj, CLOUD_FILES[i]['traj'])
        plot_trajectory(ax_ver, 2, traj, CLOUD_FILES[i]['traj'])

        if pc is not None:
            min_x = min(min_x, limits['min_x'])
            max_x = max(max_x, limits['max_x'])
            min_y = min(min_y, limits['min_y'])
            max_y = max(max_y, limits['max_y'])
            min_z = min(min_z, limits['min_z'])
            max_z = max(max_z, limits['max_z'])

    ax_hor.set_aspect('equal')
    ax_ver.set_aspect('equal')

    # ax_hor.set_xlim(xmin=min_x-5, xmax=max_x+5)
    # ax_ver.set_xlim(xmin=min_x-5, xmax=max_x+5)

    # ax_hor.set_ylim(ymin=min_y, ymax=25)
    # ax_ver.set_ylim(ymin=min_z-6, ymax=max_z-8)
    # ax_hor.set_ylim(ymin=min_y, ymax=max_y)
    # ax_ver.set_ylim(ymin=min_z-4, ymax=max_z-8)

    ax_ver.autoscale(False)
    ax_hor.autoscale(False)
    
    # plt.get_current_fig_manager().full_screen_toggle()
    fig.tight_layout()
    plt.subplots_adjust(hspace=0.03)

    # plt.gcf().set_rasterized(True)
    fig.savefig(SAVE_PATH, transparent=True, bbox_inches='tight', pad_inches=0, dpi=fig.dpi, quality=100)

    fig.set_dpi(100)
    plt.show()


==> fig/high_res/process.sh <==
#!/bin/bash

# LINK
ln -sf ../norm_res/*.tex .
cd data_figure_5
ln -sf ../../norm_res/data_figure_5/*.txt .
cd ../data_figure_7
ln -sf ../../norm_res/data_figure_7/*.txt .
ln -sf ../../norm_res/data_figure_7/figure_7b_bckg.png .

# BUILD
cd ..
mkdir -p build
pdflatex --output-dir build figure_5bc.tex
pdflatex --output-dir build figure_5d.tex
pdflatex --output-dir build figure_5e.tex
pdflatex --output-dir build figure_7a.tex
pdflatex --output-dir build figure_7b.tex

# COPY PDFS
cp build/*.pdf .


==> fig/kitti_00/plotTraj.py <==
#!/usr/bin/python3
#this script exports sequence of transparent figures of UAV positions ment for adding into some video

# import rospy
import sys, os
import numpy as np
import matplotlib.pyplot as plt
import os.path
import matplotlib.patheffects as pe
import matplotlib.ticker as ticker
from matplotlib import gridspec
import random, math

DIR = './'
SAVE_PATH = os.path.join('../high_res', 'kitti_00_kiss_icp.png')

GT = {
    'name' : 'GT',
    'cloud' : None,
    'traj' : {'path' : os.path.join(DIR, 'GT.tum'), 'fg_color' : 'black', 'bg_color' : 'black', 'lw' : 1.0, 'rotate' : False,}, 
}

A = {
    'name' : 'V40',
    'cloud' : None,
    'traj' : {'path' : os.path.join(DIR, 'UNIFORM_SAMPLING.txt'), 'fg_color' : (0, 0, 0.9), 'bg_color' : (0, 0, 0.9), 'lw' : 1.0},
}

B = {
    'name' : 'V40+NS',
    'cloud' : None,
    'traj' : {'path' : os.path.join(DIR, 'NORMAL_SAMPLING.txt'), 'fg_color' : (0.0, 0.7, 0.0), 'bg_color' : (0.0, 0.7, 0.0), 'lw' : 1.0},
}

C = {
    'name' : 'V40+RISE',
    'cloud' : None,
    'traj' : {'path' : os.path.join(DIR, 'RISE.txt'), 'fg_color' : (0.7, 0.0, 0.0), 'bg_color' : (0.7, 0.0, 0.0), 'lw' : 1.0},
}

# scan = {
#     'name'  : 'Ground truth',
#     'cloud' : {'path' : os.path.join(DIR, 'map.asc'), 'color' : 'black', 'alpha' : 0.6, 'ms' : 0.01, 'downsample_ratio' : 0.6},
#     'traj'  : {'path' : os.path.join(DIR, 'gt.traj'), 'fg_color' : 'black', 'bg_color' : 'black', 'lw' : 1.3},
#     'tf'    : [-2, -2, -0.2, -90], # x y z rot_z
# }

CLOUD_FILES = [GT, A, B, C]
# CLOUD_FILES = [GT, C]

# # #{ rotationMatrix()
def rotationMatrix(axis, theta):
    """
    Return the rotation matrix associated with counterclockwise rotation about
    the given axis by theta radians.
    """
    axis = np.asarray(axis)
    axis = axis / math.sqrt(np.dot(axis, axis))
    a = math.cos(theta / 2.0)
    b, c, d = -axis * math.sin(theta / 2.0)
    aa, bb, cc, dd = a * a, b * b, c * c, d * d
    bc, ad, ac, ab, bd, cd = b * c, a * d, a * c, a * b, b * d, c * d
    return np.array([[aa + bb - cc - dd, 2 * (bc + ad), 2 * (bd - ac)],
                     [2 * (bc - ad), aa + cc - bb - dd, 2 * (cd + ab)],
                     [2 * (bd + ac), 2 * (cd - ab), aa + dd - bb - cc]])
# # #}

# # #{ transformCloud()
def transformCloud(cloud_in, limits_in, tf):

    az = tf[3] * np.pi / 180.0 # azimuth in radians
    R = rotationMatrix([0, 0, 1], az)
    t = np.array(tf[:3])

    data = []
    for point in cloud_in:
        data.append(R.dot(point) + t)
    data = np.array(data, dtype=np.float64)

    limits = {}
    limits['min_x'] = min(data[:, 0])
    limits['max_x'] = max(data[:, 0])
    limits['min_y'] = min(data[:, 1])
    limits['max_y'] = max(data[:, 1])
    limits['min_z'] = min(data[:, 2])
    limits['max_z'] = max(data[:, 2])

    return data, limits
# # #}

# # #{ transformTraj()
def transformTraj(traj_in, tf):

    az = tf[3] * np.pi / 180.0 # azimuth in radians
    R = rotationMatrix([0, 0, 1], az)
    t = np.array(tf[:3])

    data = []
    for point in traj_in:
        data.append(R.dot(point) + t)
    data = np.array(data, dtype=np.float64)

    return data
# # #}

# # #{ read_cloud_xyz()
def read_cloud_xyz(info):
    if info is None:
        return None, None

    filepath = info['path']
    print("Reading XYZ cloud from path: {}".format(filepath))
    data = []
    with open(filepath, 'r') as f:
        
        for line in f.readlines():
            if not line.startswith('#') and not line.startswith('/'):
                line = line.split(' ') 
                data.append((line[0], line[1], line[2]))

    data = np.array(data, dtype=np.float64)

    if info['downsample_ratio'] is not None:
        count = data.shape[0]
        ratio = info['downsample_ratio']
        if ratio > 0 and ratio < 1:
            idx = random.sample(range(count), int(ratio * count))
            data = data[idx]
        print("- number of points: {:d}, after downsampling: {:d}".format(count, data.shape[0]))
    else:
        print("- number of points: {:d}".format(data.shape[0]))

    limits = {}
    limits['min_x'] = min(data[:, 0])
    limits['max_x'] = max(data[:, 0])
    limits['min_y'] = min(data[:, 1])
    limits['max_y'] = max(data[:, 1])
    limits['min_z'] = min(data[:, 2])
    limits['max_z'] = max(data[:, 2])

    print("- limits -> x: ({:2f}, {:2f}), y: ({:2f}, {:2f}), z: ({:2f}, {:2f})".format(limits['min_x'],  limits['max_x'], limits['min_y'], limits['max_y'], limits['min_z'], limits['max_z']))

    return data, limits
# # #}

# # #{ read_trajectory()
def read_trajectory(info):
    if not info:
        return None

    filepath = info['path']
    print("Reading XYZ trajectory from path: {}".format(filepath))
    traj = []
    with open(filepath, 'r') as f:
        for line in f.readlines():
            if not line.startswith('#') and not line.startswith('/'):
                line = line.split(' ') 
                if 'rotate' in info and info['rotate']:
                    traj.append((line[3], -float(line[1]), line[2]))
                else:
                    traj.append((line[1], line[2], line[3]))

    traj = np.array(traj, dtype=np.float64)
    
    print("- number of samples: {:d}".format(traj.shape[0]))

    return traj
# # #}

# # #{ plot_cloud()
def plot_cloud(ax, y_idx, cloud, info):

    if cloud is not None:
        ax.scatter(cloud[:, 0], cloud[:, y_idx], color=info['color'], alpha=info['alpha'], marker='.', s=info['ms'])
    # ax.hexbin(cloud[:, 0], cloud[:, 1], color=info['color'], alpha=info['alpha'], gridsize=1000, mincnt=1)

# # #}

# # #{ plot_trajectory()
def plot_trajectory(ax, y_idx, traj, info):
    if traj is None:
        return

    # plt.scatter(traj[:, 0], traj[:, 1], color=color, alpha=1.0, marker='o', s=1.5)
    ax.plot(traj[:, 0], traj[:, y_idx], color=info['fg_color'], alpha=0.9, lw=info['lw'], path_effects=[pe.Stroke(linewidth=2*info['lw'], foreground=info['bg_color']), pe.Normal()])

# # #}

if __name__ == '__main__':

    for cloud_file in CLOUD_FILES:
        if cloud_file['cloud'] is not None:
            assert os.path.exists(cloud_file['cloud']['path']), 'Cloud at ({:s}) does not exist.'.format(cloud_file['cloud']['path'])
        if cloud_file['traj'] is not None:
            assert os.path.exists(cloud_file['traj']['path']), 'Trajectory at ({:s}) does not exist.'.format(cloud_file['traj']['path'])

    params = {
              'text.usetex' : True,
              'font.size' : 14,
              'font.family' : 'lmodern',
              # 'font.weight' : 'bold',
              # 'text.latex.unicode': True,
              }
    plt.rcParams.update(params) 

    fig = plt.figure(figsize=(12, 4), dpi=600)
    ax_hor  = plt.axes()
    # spec   = gridspec.GridSpec(ncols=1, nrows=1, height_ratios=[1, 3.68])
    # ax_ver = fig.add_subplot(spec[0])
    # ax_hor = fig.add_subplot(spec[1])
    # ax_ver.tick_params(axis='x', bottom=False, labelbottom=False)
    # ax_hor.yaxis.set_major_locator(ticker.MultipleLocator(40))

    # ax_ver.grid(alpha=0.2)
    ax_hor.grid(alpha=0.2)
    # ax_hor.set_xlabel('x (m)')
    # ax_hor.set_ylabel('y (m)')
    # ax_ver.set_ylabel('z (m)')

    min_x = min_y = min_z = np.finfo(np.float).max
    max_x = max_y = max_z = np.finfo(np.float).min

    for i in range(len(CLOUD_FILES)):
        pc, limits = read_cloud_xyz(CLOUD_FILES[i]['cloud'])
        traj       = read_trajectory(CLOUD_FILES[i]['traj'])

        if 'tf' in CLOUD_FILES[i]:
            if pc is not None:
                pc, limits = transformCloud(pc, limits, CLOUD_FILES[i]['tf'])
            if traj is not None:
                traj = transformTraj(traj, CLOUD_FILES[i]['tf'])

        plot_cloud(ax_hor, 1, pc, CLOUD_FILES[i]['cloud'])
        # plot_cloud(ax_ver, 2, pc, CLOUD_FILES[i]['cloud'])
        plot_trajectory(ax_hor, 1, traj, CLOUD_FILES[i]['traj'])
        # plot_trajectory(ax_ver, 2, traj, CLOUD_FILES[i]['traj'])

        if pc is not None:
            min_x = min(min_x, limits['min_x'])
            max_x = max(max_x, limits['max_x'])
            min_y = min(min_y, limits['min_y'])
            max_y = max(max_y, limits['max_y'])
            min_z = min(min_z, limits['min_z'])
            max_z = max(max_z, limits['max_z'])

    ax_hor.set_aspect('equal')
    # ax_ver.set_aspect('equal')

    # ax_hor.set_xlim(xmin=min_x-5, xmax=max_x+5)
    # ax_ver.set_xlim(xmin=min_x-5, xmax=max_x+5)

    # ax_hor.set_ylim(ymin=min_y, ymax=25)
    # ax_ver.set_ylim(ymin=min_z-6, ymax=max_z-8)
    # ax_hor.set_ylim(ymin=min_y, ymax=max_y)
    # ax_ver.set_ylim(ymin=min_z-4, ymax=max_z-8)

    # ax_ver.autoscale(False)
    ax_hor.autoscale(False)
    
    # plt.get_current_fig_manager().full_screen_toggle()
    fig.tight_layout()
    plt.subplots_adjust(hspace=0.03)

    # plt.gcf().set_rasterized(True)
    fig.savefig(SAVE_PATH, transparent=True, bbox_inches='tight', pad_inches=0, dpi=fig.dpi, quality=100)

    fig.set_dpi(100)
    plt.show()


==> fig/stara_voda/plotTraj.py <==
#!/usr/bin/python3
#this script exports sequence of transparent figures of UAV positions ment for adding into some video

# import rospy
import sys, os
import numpy as np
import matplotlib.pyplot as plt
import os.path
import matplotlib.patheffects as pe
import matplotlib.ticker as ticker
from matplotlib import gridspec
import random, math

from mpl_toolkits.mplot3d.axes3d import Axes3D

DIR = './'
SAVE_PATH = os.path.join('../high_res', 'stara_voda_3_aloam.png')

GT = {
    'name' : 'GT',
    'cloud' : None,
    'traj' : {'path' : os.path.join(DIR, 'GT.tum'), 'fg_color' : 'black', 'bg_color' : 'black', 'lw' : 1.0, 'rotate' : False,}, 
}

A = {
    'name' : 'V',
    'cloud' : None,
    'traj' : {'path' : os.path.join(DIR, 'UNIFORM_SAMPLING.tum'), 'fg_color' : (0, 0, 0.9), 'bg_color' : (0, 0, 0.9), 'lw' : 1.0},
}

B = {
    'name' : 'V+NS',
    'cloud' : None,
    'traj' : {'path' : os.path.join(DIR, 'NS.tum'), 'fg_color' : (0.0, 0.7, 0.0), 'bg_color' : (0.0, 0.7, 0.0), 'lw' : 1.0},
}

C = {
    'name' : 'V+RISE',
    'cloud' : None,
    'traj' : {'path' : os.path.join(DIR, 'RISE.tum'), 'fg_color' : (0.7, 0.0, 0.0), 'bg_color' : (0.7, 0.0, 0.0), 'lw' : 1.0},
}

# scan = {
#     'name'  : 'Ground truth',
#     'cloud' : {'path' : os.path.join(DIR, 'map.asc'), 'color' : 'black', 'alpha' : 0.6, 'ms' : 0.01, 'downsample_ratio' : 0.6},
#     'traj'  : {'path' : os.path.join(DIR, 'gt.traj'), 'fg_color' : 'black', 'bg_color' : 'black', 'lw' : 1.3},
#     'tf'    : [-2, -2, -0.2, -90], # x y z rot_z
# }

CLOUD_FILES = [GT, A, B, C]
# CLOUD_FILES = [GT, C]

# # #{ rotationMatrix()
def rotationMatrix(axis, theta):
    """
    Return the rotation matrix associated with counterclockwise rotation about
    the given axis by theta radians.
    """
    axis = np.asarray(axis)
    axis = axis / math.sqrt(np.dot(axis, axis))
    a = math.cos(theta / 2.0)
    b, c, d = -axis * math.sin(theta / 2.0)
    aa, bb, cc, dd = a * a, b * b, c * c, d * d
    bc, ad, ac, ab, bd, cd = b * c, a * d, a * c, a * b, b * d, c * d
    return np.array([[aa + bb - cc - dd, 2 * (bc + ad), 2 * (bd - ac)],
                     [2 * (bc - ad), aa + cc - bb - dd, 2 * (cd + ab)],
                     [2 * (bd + ac), 2 * (cd - ab), aa + dd - bb - cc]])
# # #}

# # #{ transformCloud()
def transformCloud(cloud_in, limits_in, tf):

    az = tf[3] * np.pi / 180.0 # azimuth in radians
    R = rotationMatrix([0, 0, 1], az)
    t = np.array(tf[:3])

    data = []
    for point in cloud_in:
        data.append(R.dot(point) + t)
    data = np.array(data, dtype=np.float64)

    limits = {}
    limits['min_x'] = min(data[:, 0])
    limits['max_x'] = max(data[:, 0])
    limits['min_y'] = min(data[:, 1])
    limits['max_y'] = max(data[:, 1])
    limits['min_z'] = min(data[:, 2])
    limits['max_z'] = max(data[:, 2])

    return data, limits
# # #}

# # #{ transformTraj()
def transformTraj(traj_in, tf):

    az = tf[3] * np.pi / 180.0 # azimuth in radians
    R = rotationMatrix([0, 0, 1], az)
    t = np.array(tf[:3])

    data = []
    for point in traj_in:
        data.append(R.dot(point) + t)
    data = np.array(data, dtype=np.float64)

    return data
# # #}

# # #{ read_cloud_xyz()
def read_cloud_xyz(info):
    if info is None:
        return None, None

    filepath = info['path']
    print("Reading XYZ cloud from path: {}".format(filepath))
    data = []
    with open(filepath, 'r') as f:
        
        for line in f.readlines():
            if not line.startswith('#') and not line.startswith('/'):
                line = line.split(' ') 
                data.append((line[0], line[1], line[2]))

    data = np.array(data, dtype=np.float64)

    if info['downsample_ratio'] is not None:
        count = data.shape[0]
        ratio = info['downsample_ratio']
        if ratio > 0 and ratio < 1:
            idx = random.sample(range(count), int(ratio * count))
            data = data[idx]
        print("- number of points: {:d}, after downsampling: {:d}".format(count, data.shape[0]))
    else:
        print("- number of points: {:d}".format(data.shape[0]))

    limits = {}
    limits['min_x'] = min(data[:, 0])
    limits['max_x'] = max(data[:, 0])
    limits['min_y'] = min(data[:, 1])
    limits['max_y'] = max(data[:, 1])
    limits['min_z'] = min(data[:, 2])
    limits['max_z'] = max(data[:, 2])

    print("- limits -> x: ({:2f}, {:2f}), y: ({:2f}, {:2f}), z: ({:2f}, {:2f})".format(limits['min_x'],  limits['max_x'], limits['min_y'], limits['max_y'], limits['min_z'], limits['max_z']))

    return data, limits
# # #}

# # #{ read_trajectory()
def read_trajectory(info):
    if not info:
        return None

    filepath = info['path']
    print("Reading XYZ trajectory from path: {}".format(filepath))
    traj = []
    with open(filepath, 'r') as f:
        for line in f.readlines():
            if not line.startswith('#') and not line.startswith('/'):
                line = line.split(' ') 
                if 'rotate' in info and info['rotate']:
                    traj.append((line[3], -float(line[1]), line[2]))
                else:
                    traj.append((line[1], line[2], line[3]))

    traj = np.array(traj, dtype=np.float64)
    
    print("- number of samples: {:d}".format(traj.shape[0]))

    return traj
# # #}

# # #{ plot_cloud()
def plot_cloud(ax, y_idx, cloud, info):

    if cloud is not None:
        ax.scatter(cloud[:, 0], cloud[:, y_idx], color=info['color'], alpha=info['alpha'], marker='.', s=info['ms'])
    # ax.hexbin(cloud[:, 0], cloud[:, 1], color=info['color'], alpha=info['alpha'], gridsize=1000, mincnt=1)

# # #}

def set_axes_equal(ax):
    """
    Make axes of 3D plot have equal scale so that spheres appear as spheres,
    cubes as cubes, etc.

    Input
      ax: a matplotlib axis, e.g., as output from plt.gca().
    """

    x_limits = ax.get_xlim3d()
    y_limits = ax.get_ylim3d()
    z_limits = ax.get_zlim3d()

    x_range = abs(x_limits[1] - x_limits[0])
    x_middle = np.mean(x_limits)
    y_range = abs(y_limits[1] - y_limits[0])
    y_middle = np.mean(y_limits)
    z_range = abs(z_limits[1] - z_limits[0])
    z_middle = np.mean(z_limits)

    # The plot bounding box is a sphere in the sense of the infinity
    # norm, hence I call half the max range the plot radius.
    plot_radius = 0.5*max([x_range, y_range, z_range])

    ax.set_xlim3d([x_middle - plot_radius, x_middle + plot_radius])
    ax.set_ylim3d([y_middle - plot_radius, y_middle + plot_radius])
    ax.set_zlim3d([z_middle - plot_radius, z_middle + plot_radius])

# # #{ plot_trajectory()
def plot_trajectory(ax, y_idx, traj, info):
    if traj is None:
        return

    # plt.scatter(traj[:, 0], traj[:, 1], color=color, alpha=1.0, marker='o', s=1.5)
    ax.plot(traj[:, 0], traj[:, 1], traj[:, 2], color=info['fg_color'], alpha=0.9, lw=info['lw'], path_effects=[pe.Stroke(linewidth=2*info['lw'], foreground=info['bg_color']), pe.Normal()])

# # #}

if __name__ == '__main__':

    for cloud_file in CLOUD_FILES:
        if cloud_file['cloud'] is not None:
            assert os.path.exists(cloud_file['cloud']['path']), 'Cloud at ({:s}) does not exist.'.format(cloud_file['cloud']['path'])
        if cloud_file['traj'] is not None:
            assert os.path.exists(cloud_file['traj']['path']), 'Trajectory at ({:s}) does not exist.'.format(cloud_file['traj']['path'])

    params = {
              'text.usetex' : True,
              'font.size' : 14,
              'font.family' : 'lmodern',
              # 'font.weight' : 'bold',
              # 'text.latex.unicode': True,
              }
    plt.rcParams.update(params) 

    fig = plt.figure(dpi=600)
    ax_hor = fig.add_subplot(projection='3d')
    # ax_hor  = plt.axes()
    # spec   = gridspec.GridSpec(ncols=1, nrows=1, height_ratios=[1, 3.68])
    # ax_ver = fig.add_subplot(spec[0])
    # ax_hor = fig.add_subplot(spec[1])
    # ax_ver.tick_params(axis='x', bottom=False, labelbottom=False)
    # ax_hor.yaxis.set_major_locator(ticker.MultipleLocator(40))

    # ax_ver.grid(alpha=0.2)
    ax_hor.grid(alpha=0.2)
    # ax_hor.set_xlabel('x (m)')
    # ax_hor.set_ylabel('y (m)')
    # ax_ver.set_ylabel('z (m)')

    min_x = min_y = min_z = np.finfo(np.float).max
    max_x = max_y = max_z = np.finfo(np.float).min

    for i in range(len(CLOUD_FILES)):
        pc, limits = read_cloud_xyz(CLOUD_FILES[i]['cloud'])
        traj       = read_trajectory(CLOUD_FILES[i]['traj'])

        if 'tf' in CLOUD_FILES[i]:
            if pc is not None:
                pc, limits = transformCloud(pc, limits, CLOUD_FILES[i]['tf'])
            if traj is not None:
                traj = transformTraj(traj, CLOUD_FILES[i]['tf'])

        plot_cloud(ax_hor, 1, pc, CLOUD_FILES[i]['cloud'])
        # plot_cloud(ax_ver, 2, pc, CLOUD_FILES[i]['cloud'])
        plot_trajectory(ax_hor, 1, traj, CLOUD_FILES[i]['traj'])
        # plot_trajectory(ax_ver, 2, traj, CLOUD_FILES[i]['traj'])

        if pc is not None:
            min_x = min(min_x, limits['min_x'])
            max_x = max(max_x, limits['max_x'])
            min_y = min(min_y, limits['min_y'])
            max_y = max(max_y, limits['max_y'])
            min_z = min(min_z, limits['min_z'])
            max_z = max(max_z, limits['max_z'])

    # ax_hor.set_aspect('equal')

    ax_hor.set_xlim(xmin=-1, xmax=4)
    ax_hor.set_ylim(ymin=-1, ymax=4)
    ax_hor.set_zlim(zmin=0, zmax=9)
    # ax_hor.set_ylim(ymin=min_y-1, ymax=max_y+1)
    # ax_hor.set_zlim(zmin=min_z-1, zmax=max_z+1)
    # ax_ver.set_xlim(xmin=min_x-5, xmax=max_x+5)

    # ax_hor.set_ylim(ymin=min_y, ymax=25)
    # ax_ver.set_ylim(ymin=min_z-6, ymax=max_z-8)
    # ax_hor.set_ylim(ymin=min_y, ymax=max_y)
    # ax_ver.set_ylim(ymin=min_z-4, ymax=max_z-8)

    # ax_ver.autoscale(False)
    ax_hor.autoscale(False)
    
    # plt.get_current_fig_manager().full_screen_toggle()
    fig.tight_layout()
    # plt.subplots_adjust(hspace=0.03)

    # set_axes_equal(ax_hor)
    # ax_hor.set_box_aspect([1,1,1])

    # plt.gcf().set_rasterized(True)
    # fig.savefig(SAVE_PATH, transparent=True, bbox_inches='tight', pad_inches=0, dpi=fig.dpi, quality=100)

    fig.set_dpi(100)
    plt.show()

